Three relativistic neutrons in a finite volume

We generalize the relativistic field-theoretic (RFT) three-particle finite-volume formalism to systems of three identical, massive, spin-$1/2$ fermions, such as three neutrons. This allows, in principle, for the determination of the three-neutron interaction from the finite-volume spectrum of three-neutron states, which can be obtained from lattice QCD calculations.

==> clean.sh <==
rm threeN.toc
rm threeN.fdb_latexmk
rm threeN.fls
rm threeN.blg
rm threeN.log
rm threeN.aux
rm threeN.out
rm threeN.synctex.gz
rm summary.log


